Detection of latent heteroscedasticity and group-based regression effects in linear models via Bayesian model selection

Standard linear modeling approaches make potentially simplistic assumptions regarding the structure of categorical effects that may obfuscate more complex relationships governing data. For example, recent work focused on the two-way unreplicated layout has shown that hidden groupings among the levels of one categorical predictor frequently interact with the ungrouped factor. We extend the notion of a "latent grouping factor" to linear models in general. The proposed work allows researchers to determine whether an apparent grouping of the levels of a categorical predictor reveals a plausible hidden structure given the observed data. Specifically, we offer Bayesian model selection-based approaches to reveal latent group-based heteroscedasticity, regression effects, and/or interactions. Failure to account for such structures can produce misleading conclusions. Since the presence of latent group structures is frequently unknown a priori to the researcher, we use fractional Bayes factor methods and mixture $g$-priors to overcome lack of prior information.

==> Arxiv Submission/Technometrics_Plot_Generator.R <==
set.seed(314159)
twowayplotter=function(dataf,g,title){
  ncols=dim(dataf)[2]
  nrows=dim(dataf)[1]
  R=nrows
  lwd=2
  x=1:ncols
  xmin=.75*1
  xmax=1.25*ncols+1
  ymin=1.25*min(dataf)
  ymax=1.25*max(dataf)
  colors=c(rep("black",length(g)),rep("red",nrows-length(g)))
  plot(1,1,ylim=c(ymin,ymax),xlim=c(xmin,xmax),main=title,
       pch=16,col="white",xlab="Columns",ylab="Y")
  legend(x="topright",col=colors,legend=as.character(seq(1:R)),
         lty=rep(1,R),lwd=rep(2,R))
  for(i in 1:nrows){
    lines(x,dataf[i,],lwd=2,col=colors[i])
  }
  for(i in 1:nrows){
    text(.85+rnorm(1,0,.05),dataf[i,1],i,cex=1)
  }
} 
sc=function(x){return((x-mean(x))/sd(x))}
column_centerer=function(mm){
  mm=mm-matrix(rep(as.vector(apply(mm,2,mean)),nrow(mm)),nrow=nrow(mm),byrow=TRUE)
  return(mm)
}
groupings=function(data_matrix){
  r=nrow(data_matrix)
  c=ncol(data_matrix)
  if(r>20){
    cat("Due to computation time, \n groupings is unavailable for a > 20 rows\n")
    stop
  }
  else{
    possible=as.list(rep(NA,trunc(r/2)))
    if(r>3){
      if(r%%2==1){
        niter=round((r-1)/2)
        for(j in 2:niter){
          combs=combn(r,j)
          possible[[j]]=combs
        }
      }
      else {
        niter=round(r/2-1)
        if(niter>1){
          for(j in 2:niter){
            combs=combn(r,j)
            possible[[j]]=combs
          }
        }
        niter=niter+1
        combs=combn(r,niter)
        if(ncol(combs)%%2==0){
          combs=combs[,-seq(.5*ncol(combs)+1,ncol(combs))]
        }else{
          combs=combs[,-seq(.5*ncol(combs)+2,ncol(combs))]
        }
        possible[[trunc(r/2)]]=combs
      }
    }
  }
  return(possible[-1])
}
labeler=function(nrows,ncols,combo.iteration){
  Gid=rep(0,nrows)
  Gid[combo.iteration]=1
  labels=rep(Gid,each=ncols)
  return(labels)
}
maketall=function(data_matrix){
  n=prod(dim(data_matrix)) #compute the number of elements in the matrix
  y=rep(NA,n) #create empty vector for observations
  rows=rep(NA,n) #create empty vector for row indicator
  cols=rep(NA,n) #create empty vector for column indicator
  r=nrow(data_matrix) #count number of rows
  c=ncol(data_matrix) #count number of columns
  counter=0
  for(i in 1:r)
    for(j in 1:c){
      counter=counter+1
      rows[counter]=i #set row label 
      cols[counter]=j #set column label
      y[counter]=data_matrix[i,j] #fill vector with observations
    }
  data_and_labels=matrix=cbind(y,rows,cols)
  return(data_and_labels)
}
reader=function(csv,R,Nsets){
  value=as.list(rep(NA,Nsets))
  rowindex=1
  for(i in 1:Nsets){
    value[[i]]=csv[rowindex:(rowindex+R-1),]
    rowindex=rowindex+R
  }
  return(value)
}
'%!in%'=function(x,y)!('%in%'(x,y))
library(cubature)
library(hiddenf)
library(lsr)
lgptwoway=source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Sourceable Final LGP Functions\\lgptwoway.R")[[1]]
welch1951=read.csv('C:/Users/Tom Metzger/Dropbox/Tom Metzger BHA/test data/welch1951.csv')
sc=function(x){return((x-mean(x))/sd(x))}
bacilli=read.csv("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Dissertation Draft\\bacilli.csv")
flurry=read.csv("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Dissertation Draft\\flurry.csv")
source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\ACF subfolder\\CF R code\\CF sourceable\\Define R journal data sets.R")
RJ=list(C01,C02,C03,C04,C05,C06,C07,C08,C09,C10,C11,C12,C13,C14,C15,C16,C17,
        C18,C19,C20,C21,C22,C23,C24)
rm(C01,C02,C03,C04,C05,C06,C07,C08,C09,C10,C11,C12,C13,C14,C15,C16,C17,
   C18,C19,C20,C21,C22,C23,C24)
# mice=source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\test data\\mice.R")[[1]]
bottles=t(RJ[[5]])

#Intro Plots: 3 examples side by side Intro3Plots.jpeg
{
jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\Intro3Plots.jpeg",
     width = 7, height = 3, units="in", res=150)

par(mfrow=c(1,3))

#Plot 1 ANOVA
# welch1951[,1]=sc(welch1951[,1])
boxplot(welch1951[,1]~welch1951[,2],pch=16,
        col=c("gray70","gray10","gray10"),
        xlab="Categorical Predictor",
        ylab="Response",
        main="Welch (1951)",lwd=1,
        cex.lab=1,cex.axis=1,cex.main=1,
        names=c("Level 1","Level 2","Level 3"))  

# boxplot(mice[,1]~mice[,2],pch=16,
#         col=c("gray70","gray10","gray10"),
#         xlab="Percentage of Total Diet",
#         ylab="Time to Mortality (Days)",
#         main="Lagakos and Mostellor (1981)",lwd=1,
#         cex.lab=1,cex.axis=1,cex.main=1,
#         ylim=c(30,130),
#         names=levels(mice[,2]))
legend("topright",legend=c("Group 1","Group 2"),
       pch=15,col=c("gray70","gray10"),pt.cex=2)
# abline(v=1.5,lty=2,col="gray")

#Plot 2 ANCOVA
# flurryres=lgpancova(flurry,"film","strength","starch")

flurrymod=lm(flurry$strength~flurry$film+as.factor(flurry$starch%in%c("canna","corn")))

plot(flurry$film,flurry$strength,pch=16,
     ylab="Breaking Strength (Grams)",
     xlab=expression(paste("Chip Thickness (",10^{-4}," inches)")),
     main="Flurry (1939)",cex.lab=1,
     cex.main=1,cex.axis=1,col="white",
     xlim=c(5,15))
points(flurry$film[flurry$starch=="canna"],flurry$strength[flurry$starch=="canna"],
       pch=17,col="gray70",
       cex=1.5)
points(flurry$film[flurry$starch=="corn"],flurry$strength[flurry$starch=="corn"],
       pch=16,col="gray70",
       cex=1.5)
points(flurry$film[flurry$starch=="potato"],flurry$strength[flurry$starch=="potato"],
       pch=8,col="gray10",
       cex=1.5)
#Very small jitter to star points
points(flurry$film[flurry$starch=="potato"]+
         rnorm(17,0,.02),
       flurry$strength[flurry$starch=="potato"]+
         rnorm(17,0,.02),
       pch=8,col="gray10",
       cex=1.5)
abline(flurrymod$coefficients[1],flurrymod$coefficients[2],
       col="gray70",lwd=2)
abline(flurrymod$coefficients[1]+
         flurrymod$coefficients[3],flurrymod$coefficients[2],
       col="gray10",lwd=2)
legend(x="topleft",c("Canna","Corn","Potato"),
       col=c("gray70","gray70","gray10"),
       pch=c(17,16,8),cex=1)
legend(x="topright",c("Group 1","Group 2"),
       col=c("gray70","gray10"),
       pch=c(15,15),pt.cex=2)


#Plot 3 Two way
plot(c(0,3.2),c(8.6,9.8),col="white",
     ylab="Genomic Hybridization Signal",xlab="Tissue Source",
     main="Franck et. al. (2013)",
     xaxt="n",cex.lab=1,cex.axis=1,cex.main=1)
lines(1:2,RJ[[17]][1,],lwd=2,col="gray70")
lines(1:2,RJ[[17]][2,],lwd=2,col="gray70")
lines(1:2,RJ[[17]][3,],lwd=2,col="gray10")
lines(1:2,RJ[[17]][4,],lwd=2,col="gray10")
lines(1:2,RJ[[17]][5,],lwd=2,col="gray70")
lines(1:2,RJ[[17]][6,],lwd=2,col="gray10")
# legend(0.5,9.4,lwd=c(2,2,2,2,2,2),
#        col=c("gray70","gray70","gray10","gray10","gray70","gray10"),
#        legend=c("1","2","3","4","5","6"),
#        lty=c(2,2,1,1,2,1))
axis(1,at=1:2,labels=c("Normal","Tumor"),cex.axis=1)
text(rep(.6,6),
     c(9.3278,9.5158,8.7835,8.6372,9.456,8.7222),
     c("Dog 1","Dog 2","Dog 3",
       "Dog 4","Dog 5","Dog 6"),cex=1)
legend("topright",pt.cex=2,legend=c("Group 1","Group 2"),
       pch=15,col=c("gray70","gray10"))
#Franck 2013
dev.off()
}

#Five Example Boxplots for ANOVA Classes exampleboxplots.jpeg
{
jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\exampleboxplots.jpeg",
     width = 7, height = 4, units="in", res=150)
  
layout(mat = matrix(c(1,1,2,2,3,3,
                      0,4,4,5,5,0), nrow = 2, byrow = TRUE))

class1E=list(matrix(c(as.numeric(rnorm(1000,0,1)),
        as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))
class2EL=list(matrix(c(as.numeric(rnorm(500,0,1)),as.numeric(rnorm(500,3,1)),
                      as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))
class3EL=list(matrix(c(as.numeric(rnorm(500,0,1)),as.numeric(rnorm(500,0,3)),
                       as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))
class4EL=list(matrix(c(as.numeric(rnorm(500,0,1)),as.numeric(rnorm(500,3,3)),
                       as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))
class5EL=list(matrix(c(as.numeric(rnorm(250,0,1)),as.numeric(rnorm(250,2,1)),
                       as.numeric(rnorm(250,4,1)),as.numeric(rnorm(250,6,1)),
                       as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))

boxplot(as.numeric(class1E[[1]][,1])~class1E[[1]][,2],
col="gray10",cex.axis=1,cex.main=1,main=
"Class I 
(Single Mean)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

boxplot(as.numeric(class2EL[[1]][,1])~class2EL[[1]][,2],
col=c("gray10","gray10","gray70","gray70"),
cex.axis=1,cex.main=1,main=
"Class II 
(Group-Based Means)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

boxplot(as.numeric(class3EL[[1]][,1])~class3EL[[1]][,2],
col=c("gray10","gray10","gray70","gray70"),
cex.axis=1,cex.main=1,main=
"Class III 
(Group-Based Variances)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

boxplot(as.numeric(class4EL[[1]][,1])~class4EL[[1]][,2],
col=c("gray10","gray10","gray70","gray70"),
cex.axis=1,cex.main=1,main=
"Class IV 
(Group-Based Means & Variances)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

boxplot(as.numeric(class5EL[[1]][,1])~class5EL[[1]][,2],
col=c("gray10","gray10","gray10","gray10"),
cex.axis=1,cex.main=1,main=
"Class V 
(Treatment Means)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

dev.off()
}

#Welch Plot welchplot.jpeg
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\welchplot.jpeg",
       width = 3, height = 3, units="in", res=150)
  
  boxplot(welch1951[,1]~welch1951[,2],pch=16,
          col=c("gray70","gray10","gray10"),
          xlab="Categorical Predictor",
          ylab="Response",
          main="Welch (1951)",lwd=1,
          cex.lab=1,cex.axis=1,cex.main=1)  
dev.off()   
}

#Olfactory plot smellplot.jpeg
{
smell=read.csv("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Dissertation Draft\\smell.csv")

jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\smellplot.jpeg",
     width = 3, height = 3, units="in", res=150)
boxplot(smell$olf~smell$cat,pch=16,
        col=c("gray10","gray10","gray10","gray70","gray70"),
        xlab="Age Group",
        ylab="Olfactory Function",
        main="O'Brien and Heft (1995)",lwd=1,
        cex.lab=1,cex.axis=1,cex.main=1)
abline(v=3.5,lty=2,lwd=1)
dev.off()
}

#Welch MPGs Empirical Examples welchmpgs.jpeg
{
jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\welchresults.jpeg",
     width = 7, height = 3, units="in", res=150)
lgpanova=source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Sourceable Final LGP Functions\\lgpanova_logscale.R")[[1]]
welch1951[,1]=sc(welch1951[,1])
  
x1=lgpanova(smell,"olf","cat")
x2=lgpanova(welch1951,"Obs","Treatment")
  
par(mfrow=c(1,2))
barplot(x2[[1]],names=names(x2[[1]]),
main="Welch (1951) Posterior 
Model Probabilities",ylim=c(0,1),las=2)

barplot(x2[[2]],names=c("I","II","III","IV","V"),
main="Welch (1951) Posterior 
Class Probabilities",ylim=c(0,1),
las=2)

dev.off()
}

#Four most probable bacilli models
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\snedecor4plots.jpeg",
       width = 7, height = 6, units="in", res=150)
  
  #Four most probable models
  par(mfrow=c(2,2))
  plot(bacilli$pre,bacilli$post,pch=16,
       ylab="Response",
       xlab="Continuous Predictor",
       main="Class II (SLR)",cex.lab=1,
       cex.main=1,cex.axis=1,col="white")
  points(bacilli$pre[bacilli$drug=="A"],bacilli$post[bacilli$drug=="A"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="D"],bacilli$post[bacilli$drug=="D"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="F"],bacilli$post[bacilli$drug=="F"],
         pch=17,col="gray10",
         cex=1)
  # legend(x="topleft",c("Level 1","Level 2","Level 3"),
  #        col=c("gray10","gray10","gray10"),
  #        pch=c(17,17,17),cex=1)
  bacmodelII=lm(bacilli$post~bacilli$pre)$coef
  abline(bacmodelII[1],bacmodelII[2],lwd=2)
  
  plot(bacilli$pre,bacilli$post,pch=16,
       ylab="Response",
       xlab="Continuous Predictor",
       main="Class III (ANCOVA)",cex.lab=1,
       cex.main=1,cex.axis=1,col="white")
  points(bacilli$pre[bacilli$drug=="A"],bacilli$post[bacilli$drug=="A"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="D"],bacilli$post[bacilli$drug=="D"],
         pch=15,col="gray50",
         cex=1)
  points(bacilli$pre[bacilli$drug=="F"],bacilli$post[bacilli$drug=="F"],
         pch=8,col="gray70",
         cex=1)
  legend(x="topleft",c("Level 1","Level 2","Level 3"),
         col=c("gray10","gray50","gray70"),
         pch=c(17,15,8),cex=1)
  bacmodelIII=lm(bacilli$post~bacilli$pre+bacilli$drug)$coef
  abline(bacmodelIII[1]+bacmodelIII[3],bacmodelIII[2],lwd=2,lty=1,col="gray50")
  abline(bacmodelIII[1],bacmodelIII[2],lwd=2,lty=2,col="gray10")
  abline(bacmodelIII[1]+bacmodelIII[4],bacmodelIII[2],lwd=2,lty=1,col="gray70")
  
  #IV 1,2:3
  plot(bacilli$pre,bacilli$post,pch=16,
       ylab="Response",
       xlab="Continuous Predictor",
       main="Class IV 1,2:3 (Contracted ANCOVA)",cex.lab=1,
       cex.main=1,cex.axis=1,col="white")
  points(bacilli$pre[bacilli$drug=="A"],bacilli$post[bacilli$drug=="A"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="D"],bacilli$post[bacilli$drug=="D"],
         pch=15,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="F"],bacilli$post[bacilli$drug=="F"],
         pch=8,col="gray70",
         cex=1)
  legend(x="topleft",c("Level 1","Level 2","Level 3"),col=c("gray10","gray10","gray70"),
         pch=c(17,15,8),cex=1)
  bacmodelIV=lm(bacilli$post~bacilli$pre+as.factor(bacilli$drug=="F"))$coef
  abline(bacmodelIV[1],bacmodelIV[2],lwd=2,lty=1,col="gray10")
  abline(bacmodelIV[1]+bacmodelIV[3],bacmodelIII[2],lwd=2,lty=1,col="gray70")
  
  #V
  plot(bacilli$pre,bacilli$post,pch=16,
       ylab="Response",
       xlab="Continuous Predictor",
       main="Class V (Interaction ANCOVA)",cex.lab=1,
       cex.main=1,cex.axis=1,col="white")
  points(bacilli$pre[bacilli$drug=="A"],bacilli$post[bacilli$drug=="A"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="D"],bacilli$post[bacilli$drug=="D"],
         pch=15,col="gray50",
         cex=1)
  points(bacilli$pre[bacilli$drug=="F"],bacilli$post[bacilli$drug=="F"],
         pch=8,col="gray70",
         cex=1)
  legend(x="topleft",c("Level 1","Level 2","Level 3"),col=c("gray10","gray50","gray70"),
         pch=c(17,15,8),cex=1)
  bacmodelIV=lm(bacilli$post~bacilli$pre+bacilli$drug+
                  bacilli$pre*bacilli$drug)$coef
  abline(bacmodelIV[1],bacmodelIV[2],lwd=2,lty=1,col="gray10")
  abline(bacmodelIV[1]+bacmodelIV[3],
         bacmodelIV[2]+bacmodelIV[5],lwd=2,lty=1,col="gray50")
  abline(bacmodelIV[1]+bacmodelIV[4],
         bacmodelIV[2]+bacmodelIV[6],lwd=2,lty=1,col="gray70") 
  
  dev.off()
}

#Snedecor Most Probable Models and Groups
{
  # lgpancova=source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Sourceable Final LGP Functions\\lgpancova_logscale.R")[[1]]
  
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\snedecorresults.jpeg",
       width = 7, height = 3, units="in", res=150)
  
  layout(mat = matrix(c(1,1,1,2), nrow = 1, byrow = TRUE))
  
  bac.result=lgpancova(bacilli,"pre","post","drug")
  names(bac.result$`Model Probabilities`)=gsub("One","I",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Two","II",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Three","III",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Four","IV",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Five","V",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Six","VI",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Seven","VII",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Eight","VIII",names(bac.result$`Model Probabilities`))
  
  names(bac.result$`Model Probabilities`)=gsub("1-2","1,2;3",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("1-3","1,3;2",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("2-3","2,3;1",names(bac.result$`Model Probabilities`))
  
  names(bac.result$`Class Probabilities`)=gsub("Class1","I",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class2","II",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class3","III",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class4","IV",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class5","V",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class6","VI",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class7","VII",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class8","VIII",names(bac.result$`Class Probabilities`))
  
  barplot(bac.result$`Model Probabilities`,las=2,ylim=c(0,1),
          main="Snedecor et. al (1967) 
Posterior Model Probabilities",
          cex.lab=1,cex.main=1,cex.names=1,ylab="Posterior Probability")
  
  barplot(bac.result$`Group Probabilities`,las=2,ylim=c(0,1),
          main="Snedecor et. al (1967) 
Posterior Scheme 
Probabilities",cex.main=1)
  
  dev.off()
}

#Flurry Data Plots Most Probable
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\flurryplot.jpeg",
       width = 7, height = 4, units="in", res=150)
  
  flurry=read.csv("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Dissertation Draft\\flurry.csv")
  flur.result=lgpancova(flurry,"film","strength","starch")
  
  flurrymod=lm(flurry$strength~flurry$film+as.factor(flurry$starch%in%c("canna","corn")))
  
  par(mfrow=c(1,2))
  plot(flurry$film,flurry$strength,pch=16,
       ylab="Breaking Strength (Grams)",
       xlab=expression(paste("Chip Thickness (",10^{-4}," inches)")),
       main="Class VII 1,2:3 (Heteroscedastic
Group-Contracted)",cex.lab=1, xlim=c(5,15),
       cex.main=1,cex.axis=1,col="white")
  points(flurry$film[flurry$starch=="canna"],flurry$strength[flurry$starch=="canna"],
         pch=17,col="gray70",
         cex=1)
  points(flurry$film[flurry$starch=="corn"],flurry$strength[flurry$starch=="corn"],
         pch=15,col="gray70",
         cex=1)
  points(flurry$film[flurry$starch=="potato"],flurry$strength[flurry$starch=="potato"],
         pch=8,col="gray10",
         cex=1)
  abline(flurrymod$coefficients[1],flurrymod$coefficients[2],
         col="gray70",lwd=2)
  abline(flurrymod$coefficients[1]+
           flurrymod$coefficients[3],flurrymod$coefficients[2],
         col="gray10",lwd=2)
  legend(x=5, y=1675,c("Canna","Corn","Potato"),
         col=c("gray70","gray70","gray70"),
         pch=c(17,15,8),cex=1)
  
  flurrymod8=coef(lm(flurry$strength~flurry$film+
                       as.factor(flurry$starch%in%c("canna","corn"))+
                       flurry$film*as.factor(flurry$starch%in%c("canna","corn"))))
  
  plot(flurry$film,flurry$strength,pch=16,
       ylab="Breaking Strength (Grams)",
       xlab=expression(paste("Chip Thickness (",10^{-4}," inches)")),
       main="Class VIII 1,2:3 (Heteroscedastic
Group-Interaction)",cex.lab=1,xlim=c(5,15),
       cex.main=1,cex.axis=1,col="white")
  points(flurry$film[flurry$starch=="canna"],flurry$strength[flurry$starch=="canna"],
         pch=17,col="gray70",
         cex=1)
  points(flurry$film[flurry$starch=="corn"],flurry$strength[flurry$starch=="corn"],
         pch=15,col="gray70",
         cex=1)
  points(flurry$film[flurry$starch=="potato"],flurry$strength[flurry$starch=="potato"],
         pch=8,col="gray10",
         cex=1)
  abline(flurrymod8[1]+flurrymod8[3],
         flurrymod8[2]+flurrymod8[4],
         col="gray70",lwd=2)
  abline(flurrymod8[1],
         flurrymod8[2],
         col="gray10",lwd=2)
  legend(x=5, y=1675,c("Canna","Corn","Potato"),
         col=c("gray70","gray70","gray10"),
         pch=c(17,15,8),cex=1)
  
  dev.off()
}

#Flurry results plots most probable
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\flurryprobsgp.jpeg",
       width = 7, height = 3, units="in", res=150)
  
  layout(mat = matrix(c(1,1,1,2,2), nrow = 1, byrow = TRUE))
  names(flur.result[[1]])=gsub("One","I",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Two","II",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Three","III",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Four","IV",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Five","V",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Six","VI",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Seven","VII",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Eight","VIII",names(flur.result[[1]]))
  
  names(flur.result[[1]])=gsub("1-2","1,2;3",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("1-3","1,3;2",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("2-3","2,3;1",names(flur.result[[1]]))
  
  names(flur.result[[2]])=gsub("Class1","I",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class2","II",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class3","III",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class4","IV",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class5","V",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class6","VI",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class7","VII",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class8","VIII",names(flur.result[[2]]))
  
  
  layout(mat=matrix(c(1,1,1,1,2,2),nrow=1,byrow=TRUE))
  barplot(flur.result[[1]],las=2,ylim=c(0,1),
          main="Flurry (1939) Posterior Model Probabilities",
          ylab="Posterior Probability",cex.main=1,cex.names=1,
          cex.axis=1,cex.lab=1) 
  barplot(flur.result[[4]],las=2,ylim=c(0,1),
          main="Flurry (1939) Posterior
Grouping Scheme Probabilities",cex.main=1)
  dev.off()
}

#Two way plot Qiu (turkey plants)
source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\ACF subfolder\\CF R code\\CF sourceable\\Define R journal data sets.R")
RJ=list(C01,C02,C03,C04,C05,C06,C07,C08,C09,C10,C11,C12,C13,C14,C15,C16,C17,
        C18,C19,C20,C21,C22,C23,C24)
rm(C01,C02,C03,C04,C05,C06,C07,C08,C09,C10,C11,C12,C13,C14,C15,C16,C17,
   C18,C19,C20,C21,C22,C23,C24)

{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\cjejuni.jpeg",
       width = 7, height = 4, units="in", res=150)
  
  par(mfrow=c(1,2))
  rj15=maketall(RJ[[15]])
  plot(c(.5,5.5),c(min(rj15[,1]),max(rj15[,1])),pch=16,col="white",
       ylab="Proportion of Resistant Samples",
       xlab="Year",xaxt="n",main="Qiu (2013)",cex.main=1)
  axis(1,labels=2008:2012,at=1:5,las=2)
  lines(rj15[rj15[,2]==1,3],rj15[rj15[,2]==1,1],lty=2,lwd=2,col="gray10")
  lines(rj15[rj15[,2]==2,3],rj15[rj15[,2]==2,1],lwd=2,col="gray70")
  lines(rj15[rj15[,2]==3,3],rj15[rj15[,2]==3,1],lty=2,lwd=2,col="gray10")
  lines(rj15[rj15[,2]==4,3],rj15[rj15[,2]==4,1],lwd=2,col="gray70")
  legend(x="topleft",col=c("gray10","gray70","gray10","gray70"),
         legend=c("Plant 1","Plant 2","Plant 3","Plant 4"),
         lwd=c(2,2,2,2),lty=c(2,1,2,1),cex=.75)
  
  res15=lgptwoway(RJ[[15]])
  names(res15[[2]])[1]="I"
  barplot(res15[[2]],las=2,ylim=c(0,1),
          main="Qiu (2013) Posterior 
Model Probabilities",cex.main=1)
  dev.off()  
}

#Franck Dogs Plot
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\Franck2013dogs.jpeg",
       width = 7, height = 4, units="in", res=150)
  par(mfrow=c(1,2))
  plot(c(0.6,2.5),c(min(RJ[[17]]),max(RJ[[17]])),col="white",
       ylab="Response",xlab="Categorical Predictor",
       main="Franck et. al. (2013)",
       xaxt="n",cex.lab=1,cex.axis=1,cex.main=1)
  lines(1:2,RJ[[17]][1,],lwd=2,col="gray10")
  lines(1:2,RJ[[17]][2,],lwd=2,col="gray10")
  lines(1:2,RJ[[17]][3,],lwd=2,col="gray70",lty=2)
  lines(1:2,RJ[[17]][4,],lwd=2,col="gray70",lty=2)
  lines(1:2,RJ[[17]][5,],lwd=2,col="gray10")
  lines(1:2,RJ[[17]][6,],lwd=2,col="gray70",lty=2)
  # legend(0.5,9.4,lwd=c(2,2,2,2,2,2),
  #        col=c("maroon","maroon","darkorange","darkorange","maroon","darkorange"),
  #        legend=c("1","2","3","4","5","6"),
  #        lty=c(2,2,1,1,2,1))
  axis(1,at=1:2,labels=c("1","2"),cex.axis=1)
  text(rep(.8,6),
       c(9.3278,9.5158,8.7835,8.6372,9.4581,8.7222),
       c("Dog 1","Dog 2","Dog 3",
         "Dog 4","Dog 5","Dog 6"),cex=1)
  
  dogres=lgptwoway(RJ[[17]])
  names(dogres[[2]])=gsub("One","I",names(dogres[[2]]))
  names(dogres[[2]])=gsub("Two","II",names(dogres[[2]]))
  names(dogres[[2]])=gsub("Three","III",names(dogres[[2]]))
  names(dogres[[2]])=gsub("Four","IV",names(dogres[[2]]))
  
  names(dogres[[2]])=gsub("1-2-5","1,2,5:3,4,6",names(dogres[[2]]))
  names(dogres[[2]])=gsub("3-6","1,2,4,5:3,6",names(dogres[[2]]))
  names(dogres[[2]])=gsub("1-2","1,2:3,4,5,6",names(dogres[[2]]))
  names(dogres[[2]])=gsub("1-5","1,5:2,3,4,6",names(dogres[[2]]))
  names(dogres[[2]])=gsub("Additive","I",names(dogres[[2]]))
  
  toplot=tail(sort(dogres[[2]]),6)
  
  par(mar=c(7,3,3,3))
  barplot(toplot,las=2,main="Franck (2013)
Most Probable Models",cex.main=1)
  dev.off()  
}




#No longer used: Franck Dogs


plot(c(-.5,7),c(30,90),col="white",
     ylab="Container Fill Weight (Grams)",xlab="Machine Filling Head",
     main="Ott and Snee (1973)",
     xaxt="n",cex.lab=1,cex.axis=1,cex.main=1)
lines(1:6,bottles[1,],lwd=2,col="gray70")
lines(1:6,bottles[2,],lwd=2,col="gray10")
lines(1:6,bottles[3,],lwd=2,col="gray10")
lines(1:6,bottles[4,],lwd=2,col="gray70")
lines(1:6,bottles[5,],lwd=2,col="gray10")
# legend(0.5,9.4,lwd=c(2,2,2,2,2,2),
#        col=c("gray70","gray70","gray10","gray10","gray70","gray10"),
#        legend=c("1","2","3","4","5","6"),
#        lty=c(2,2,1,1,2,1))
axis(1,at=1:6,labels=c("1","2","3","4","5","6"),cex.axis=1)
text(rep(.2,5),
     c(69,56,40,83,50),
     c("Time 1","Time 2","Time 3",
       "Time 4","Time 5"),cex=1)
legend("topright",pt.cex=2,legend=c("Group 1","Group 2"),
       pch=15,col=c("gray70","gray10"))
#Ott and Snee 1973

#Log of Flurry data
plot(flurry$film,log(flurry$strength),pch=16,
     ylab="Breaking Strength (Grams)",
     xlab=expression(paste("Chip Thickness (",10^{-4}," inches)")),
     main="Flurry (1939)",cex.lab=1,
     cex.main=1,cex.axis=1,col="white",
     xlim=c(5,15))
points(flurry$film[flurry$starch=="canna"],log(flurry$strength)[flurry$starch=="canna"],
       pch=17,col="gray70",
       cex=1.5)
points(flurry$film[flurry$starch=="corn"],log(flurry$strength)[flurry$starch=="corn"],
       pch=16,col="gray70",
       cex=1.5)
points(flurry$film[flurry$starch=="potato"],log(flurry$strength)[flurry$starch=="potato"],
       pch=8,col="gray10",
       cex=1.5)

flurrylog=flurry
flurrylog$strength=log(flurry$strength)

flurryres=lgpancova(flurry,"film","strength","starch")
flurryresxform=lgpancova(flurrylog,"film","strength","starch")


==> Technometrics_Plot_Generator.R <==
set.seed(314159)
twowayplotter=function(dataf,g,title){
  ncols=dim(dataf)[2]
  nrows=dim(dataf)[1]
  R=nrows
  lwd=2
  x=1:ncols
  xmin=.75*1
  xmax=1.25*ncols+1
  ymin=1.25*min(dataf)
  ymax=1.25*max(dataf)
  colors=c(rep("black",length(g)),rep("red",nrows-length(g)))
  plot(1,1,ylim=c(ymin,ymax),xlim=c(xmin,xmax),main=title,
       pch=16,col="white",xlab="Columns",ylab="Y")
  legend(x="topright",col=colors,legend=as.character(seq(1:R)),
         lty=rep(1,R),lwd=rep(2,R))
  for(i in 1:nrows){
    lines(x,dataf[i,],lwd=2,col=colors[i])
  }
  for(i in 1:nrows){
    text(.85+rnorm(1,0,.05),dataf[i,1],i,cex=1)
  }
} 
sc=function(x){return((x-mean(x))/sd(x))}
column_centerer=function(mm){
  mm=mm-matrix(rep(as.vector(apply(mm,2,mean)),nrow(mm)),nrow=nrow(mm),byrow=TRUE)
  return(mm)
}
groupings=function(data_matrix){
  r=nrow(data_matrix)
  c=ncol(data_matrix)
  if(r>20){
    cat("Due to computation time, \n groupings is unavailable for a > 20 rows\n")
    stop
  }
  else{
    possible=as.list(rep(NA,trunc(r/2)))
    if(r>3){
      if(r%%2==1){
        niter=round((r-1)/2)
        for(j in 2:niter){
          combs=combn(r,j)
          possible[[j]]=combs
        }
      }
      else {
        niter=round(r/2-1)
        if(niter>1){
          for(j in 2:niter){
            combs=combn(r,j)
            possible[[j]]=combs
          }
        }
        niter=niter+1
        combs=combn(r,niter)
        if(ncol(combs)%%2==0){
          combs=combs[,-seq(.5*ncol(combs)+1,ncol(combs))]
        }else{
          combs=combs[,-seq(.5*ncol(combs)+2,ncol(combs))]
        }
        possible[[trunc(r/2)]]=combs
      }
    }
  }
  return(possible[-1])
}
labeler=function(nrows,ncols,combo.iteration){
  Gid=rep(0,nrows)
  Gid[combo.iteration]=1
  labels=rep(Gid,each=ncols)
  return(labels)
}
maketall=function(data_matrix){
  n=prod(dim(data_matrix)) #compute the number of elements in the matrix
  y=rep(NA,n) #create empty vector for observations
  rows=rep(NA,n) #create empty vector for row indicator
  cols=rep(NA,n) #create empty vector for column indicator
  r=nrow(data_matrix) #count number of rows
  c=ncol(data_matrix) #count number of columns
  counter=0
  for(i in 1:r)
    for(j in 1:c){
      counter=counter+1
      rows[counter]=i #set row label 
      cols[counter]=j #set column label
      y[counter]=data_matrix[i,j] #fill vector with observations
    }
  data_and_labels=matrix=cbind(y,rows,cols)
  return(data_and_labels)
}
reader=function(csv,R,Nsets){
  value=as.list(rep(NA,Nsets))
  rowindex=1
  for(i in 1:Nsets){
    value[[i]]=csv[rowindex:(rowindex+R-1),]
    rowindex=rowindex+R
  }
  return(value)
}
'%!in%'=function(x,y)!('%in%'(x,y))
library(cubature)
library(hiddenf)
library(lsr)
lgptwoway=source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Sourceable Final LGP Functions\\lgptwoway.R")[[1]]
welch1951=read.csv('C:/Users/Tom Metzger/Dropbox/Tom Metzger BHA/test data/welch1951.csv')
sc=function(x){return((x-mean(x))/sd(x))}
bacilli=read.csv("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Dissertation Draft\\bacilli.csv")
flurry=read.csv("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Dissertation Draft\\flurry.csv")
source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\ACF subfolder\\CF R code\\CF sourceable\\Define R journal data sets.R")
RJ=list(C01,C02,C03,C04,C05,C06,C07,C08,C09,C10,C11,C12,C13,C14,C15,C16,C17,
        C18,C19,C20,C21,C22,C23,C24)
rm(C01,C02,C03,C04,C05,C06,C07,C08,C09,C10,C11,C12,C13,C14,C15,C16,C17,
   C18,C19,C20,C21,C22,C23,C24)
# mice=source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\test data\\mice.R")[[1]]
bottles=t(RJ[[5]])

#Intro Plots: 3 examples side by side Intro3Plots.jpeg
{
jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\Intro3Plots.jpeg",
     width = 7, height = 3, units="in", res=150)

par(mfrow=c(1,3))

#Plot 1 ANOVA
# welch1951[,1]=sc(welch1951[,1])
boxplot(welch1951[,1]~welch1951[,2],pch=16,
        col=c("gray70","gray10","gray10"),
        xlab="Categorical Predictor",
        ylab="Response",
        main="Welch (1951)",lwd=1,
        cex.lab=1,cex.axis=1,cex.main=1,
        names=c("Level 1","Level 2","Level 3"))  

# boxplot(mice[,1]~mice[,2],pch=16,
#         col=c("gray70","gray10","gray10"),
#         xlab="Percentage of Total Diet",
#         ylab="Time to Mortality (Days)",
#         main="Lagakos and Mostellor (1981)",lwd=1,
#         cex.lab=1,cex.axis=1,cex.main=1,
#         ylim=c(30,130),
#         names=levels(mice[,2]))
legend("topright",legend=c("Group 1","Group 2"),
       pch=15,col=c("gray70","gray10"),pt.cex=2)
# abline(v=1.5,lty=2,col="gray")

#Plot 2 ANCOVA
# flurryres=lgpancova(flurry,"film","strength","starch")

flurrymod=lm(flurry$strength~flurry$film+as.factor(flurry$starch%in%c("canna","corn")))

plot(flurry$film,flurry$strength,pch=16,
     ylab="Breaking Strength (Grams)",
     xlab=expression(paste("Chip Thickness (",10^{-4}," inches)")),
     main="Flurry (1939)",cex.lab=1,
     cex.main=1,cex.axis=1,col="white",
     xlim=c(5,15))
points(flurry$film[flurry$starch=="canna"],flurry$strength[flurry$starch=="canna"],
       pch=17,col="gray70",
       cex=1.5)
points(flurry$film[flurry$starch=="corn"],flurry$strength[flurry$starch=="corn"],
       pch=16,col="gray70",
       cex=1.5)
points(flurry$film[flurry$starch=="potato"],flurry$strength[flurry$starch=="potato"],
       pch=8,col="gray10",
       cex=1.5)
#Very small jitter to star points
points(flurry$film[flurry$starch=="potato"]+
         rnorm(17,0,.02),
       flurry$strength[flurry$starch=="potato"]+
         rnorm(17,0,.02),
       pch=8,col="gray10",
       cex=1.5)
abline(flurrymod$coefficients[1],flurrymod$coefficients[2],
       col="gray70",lwd=2)
abline(flurrymod$coefficients[1]+
         flurrymod$coefficients[3],flurrymod$coefficients[2],
       col="gray10",lwd=2)
legend(x="topleft",c("Canna","Corn","Potato"),
       col=c("gray70","gray70","gray10"),
       pch=c(17,16,8),cex=1)
legend(x="topright",c("Group 1","Group 2"),
       col=c("gray70","gray10"),
       pch=c(15,15),pt.cex=2)


#Plot 3 Two way
plot(c(0,3.2),c(8.6,9.8),col="white",
     ylab="Genomic Hybridization Signal",xlab="Tissue Source",
     main="Franck et. al. (2013)",
     xaxt="n",cex.lab=1,cex.axis=1,cex.main=1)
lines(1:2,RJ[[17]][1,],lwd=2,col="gray70")
lines(1:2,RJ[[17]][2,],lwd=2,col="gray70")
lines(1:2,RJ[[17]][3,],lwd=2,col="gray10")
lines(1:2,RJ[[17]][4,],lwd=2,col="gray10")
lines(1:2,RJ[[17]][5,],lwd=2,col="gray70")
lines(1:2,RJ[[17]][6,],lwd=2,col="gray10")
# legend(0.5,9.4,lwd=c(2,2,2,2,2,2),
#        col=c("gray70","gray70","gray10","gray10","gray70","gray10"),
#        legend=c("1","2","3","4","5","6"),
#        lty=c(2,2,1,1,2,1))
axis(1,at=1:2,labels=c("Normal","Tumor"),cex.axis=1)
text(rep(.6,6),
     c(9.3278,9.5158,8.7835,8.6372,9.456,8.7222),
     c("Dog 1","Dog 2","Dog 3",
       "Dog 4","Dog 5","Dog 6"),cex=1)
legend("topright",pt.cex=2,legend=c("Group 1","Group 2"),
       pch=15,col=c("gray70","gray10"))
#Franck 2013
dev.off()
}

#Five Example Boxplots for ANOVA Classes exampleboxplots.jpeg
{
jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\exampleboxplots.jpeg",
     width = 7, height = 4, units="in", res=150)
  
layout(mat = matrix(c(1,1,2,2,3,3,
                      0,4,4,5,5,0), nrow = 2, byrow = TRUE))

class1E=list(matrix(c(as.numeric(rnorm(1000,0,1)),
        as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))
class2EL=list(matrix(c(as.numeric(rnorm(500,0,1)),as.numeric(rnorm(500,3,1)),
                      as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))
class3EL=list(matrix(c(as.numeric(rnorm(500,0,1)),as.numeric(rnorm(500,0,3)),
                       as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))
class4EL=list(matrix(c(as.numeric(rnorm(500,0,1)),as.numeric(rnorm(500,3,3)),
                       as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))
class5EL=list(matrix(c(as.numeric(rnorm(250,0,1)),as.numeric(rnorm(250,2,1)),
                       as.numeric(rnorm(250,4,1)),as.numeric(rnorm(250,6,1)),
                       as.character(rep(1:4,each=250))),nrow=1000,byrow=FALSE))

boxplot(as.numeric(class1E[[1]][,1])~class1E[[1]][,2],
col="gray10",cex.axis=1,cex.main=1,main=
"Class I 
(Single Mean)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

boxplot(as.numeric(class2EL[[1]][,1])~class2EL[[1]][,2],
col=c("gray10","gray10","gray70","gray70"),
cex.axis=1,cex.main=1,main=
"Class II 
(Group-Based Means)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

boxplot(as.numeric(class3EL[[1]][,1])~class3EL[[1]][,2],
col=c("gray10","gray10","gray70","gray70"),
cex.axis=1,cex.main=1,main=
"Class III 
(Group-Based Variances)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

boxplot(as.numeric(class4EL[[1]][,1])~class4EL[[1]][,2],
col=c("gray10","gray10","gray70","gray70"),
cex.axis=1,cex.main=1,main=
"Class IV 
(Group-Based Means & Variances)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

boxplot(as.numeric(class5EL[[1]][,1])~class5EL[[1]][,2],
col=c("gray10","gray10","gray10","gray10"),
cex.axis=1,cex.main=1,main=
"Class V 
(Treatment Means)",pch=16,
names=c("k=1","k=2","k=3","k=4"))

dev.off()
}

#Welch Plot welchplot.jpeg
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\welchplot.jpeg",
       width = 3, height = 3, units="in", res=150)
  
  boxplot(welch1951[,1]~welch1951[,2],pch=16,
          col=c("gray70","gray10","gray10"),
          xlab="Categorical Predictor",
          ylab="Response",
          main="Welch (1951)",lwd=1,
          cex.lab=1,cex.axis=1,cex.main=1)  
dev.off()   
}

#Olfactory plot smellplot.jpeg
{
smell=read.csv("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Dissertation Draft\\smell.csv")

jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\smellplot.jpeg",
     width = 3, height = 3, units="in", res=150)
boxplot(smell$olf~smell$cat,pch=16,
        col=c("gray10","gray10","gray10","gray70","gray70"),
        xlab="Age Group",
        ylab="Olfactory Function",
        main="O'Brien and Heft (1995)",lwd=1,
        cex.lab=1,cex.axis=1,cex.main=1)
abline(v=3.5,lty=2,lwd=1)
dev.off()
}

#Welch MPGs Empirical Examples welchmpgs.jpeg
{
jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\welchresults.jpeg",
     width = 7, height = 3, units="in", res=150)
lgpanova=source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Sourceable Final LGP Functions\\lgpanova_logscale.R")[[1]]
welch1951[,1]=sc(welch1951[,1])
  
x1=lgpanova(smell,"olf","cat")
x2=lgpanova(welch1951,"Obs","Treatment")
  
par(mfrow=c(1,2))
barplot(x2[[1]],names=names(x2[[1]]),
main="Welch (1951) Posterior 
Model Probabilities",ylim=c(0,1),las=2)

barplot(x2[[2]],names=c("I","II","III","IV","V"),
main="Welch (1951) Posterior 
Class Probabilities",ylim=c(0,1),
las=2)

dev.off()
}

#Four most probable bacilli models
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\snedecor4plots.jpeg",
       width = 7, height = 6, units="in", res=150)
  
  #Four most probable models
  par(mfrow=c(2,2))
  plot(bacilli$pre,bacilli$post,pch=16,
       ylab="Response",
       xlab="Continuous Predictor",
       main="Class II (SLR)",cex.lab=1,
       cex.main=1,cex.axis=1,col="white")
  points(bacilli$pre[bacilli$drug=="A"],bacilli$post[bacilli$drug=="A"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="D"],bacilli$post[bacilli$drug=="D"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="F"],bacilli$post[bacilli$drug=="F"],
         pch=17,col="gray10",
         cex=1)
  # legend(x="topleft",c("Level 1","Level 2","Level 3"),
  #        col=c("gray10","gray10","gray10"),
  #        pch=c(17,17,17),cex=1)
  bacmodelII=lm(bacilli$post~bacilli$pre)$coef
  abline(bacmodelII[1],bacmodelII[2],lwd=2)
  
  plot(bacilli$pre,bacilli$post,pch=16,
       ylab="Response",
       xlab="Continuous Predictor",
       main="Class III (ANCOVA)",cex.lab=1,
       cex.main=1,cex.axis=1,col="white")
  points(bacilli$pre[bacilli$drug=="A"],bacilli$post[bacilli$drug=="A"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="D"],bacilli$post[bacilli$drug=="D"],
         pch=15,col="gray50",
         cex=1)
  points(bacilli$pre[bacilli$drug=="F"],bacilli$post[bacilli$drug=="F"],
         pch=8,col="gray70",
         cex=1)
  legend(x="topleft",c("Level 1","Level 2","Level 3"),
         col=c("gray10","gray50","gray70"),
         pch=c(17,15,8),cex=1)
  bacmodelIII=lm(bacilli$post~bacilli$pre+bacilli$drug)$coef
  abline(bacmodelIII[1]+bacmodelIII[3],bacmodelIII[2],lwd=2,lty=1,col="gray50")
  abline(bacmodelIII[1],bacmodelIII[2],lwd=2,lty=2,col="gray10")
  abline(bacmodelIII[1]+bacmodelIII[4],bacmodelIII[2],lwd=2,lty=1,col="gray70")
  
  #IV 1,2:3
  plot(bacilli$pre,bacilli$post,pch=16,
       ylab="Response",
       xlab="Continuous Predictor",
       main="Class IV 1,2:3 (Contracted ANCOVA)",cex.lab=1,
       cex.main=1,cex.axis=1,col="white")
  points(bacilli$pre[bacilli$drug=="A"],bacilli$post[bacilli$drug=="A"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="D"],bacilli$post[bacilli$drug=="D"],
         pch=15,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="F"],bacilli$post[bacilli$drug=="F"],
         pch=8,col="gray70",
         cex=1)
  legend(x="topleft",c("Level 1","Level 2","Level 3"),col=c("gray10","gray10","gray70"),
         pch=c(17,15,8),cex=1)
  bacmodelIV=lm(bacilli$post~bacilli$pre+as.factor(bacilli$drug=="F"))$coef
  abline(bacmodelIV[1],bacmodelIV[2],lwd=2,lty=1,col="gray10")
  abline(bacmodelIV[1]+bacmodelIV[3],bacmodelIII[2],lwd=2,lty=1,col="gray70")
  
  #V
  plot(bacilli$pre,bacilli$post,pch=16,
       ylab="Response",
       xlab="Continuous Predictor",
       main="Class V (Interaction ANCOVA)",cex.lab=1,
       cex.main=1,cex.axis=1,col="white")
  points(bacilli$pre[bacilli$drug=="A"],bacilli$post[bacilli$drug=="A"],
         pch=17,col="gray10",
         cex=1)
  points(bacilli$pre[bacilli$drug=="D"],bacilli$post[bacilli$drug=="D"],
         pch=15,col="gray50",
         cex=1)
  points(bacilli$pre[bacilli$drug=="F"],bacilli$post[bacilli$drug=="F"],
         pch=8,col="gray70",
         cex=1)
  legend(x="topleft",c("Level 1","Level 2","Level 3"),col=c("gray10","gray50","gray70"),
         pch=c(17,15,8),cex=1)
  bacmodelIV=lm(bacilli$post~bacilli$pre+bacilli$drug+
                  bacilli$pre*bacilli$drug)$coef
  abline(bacmodelIV[1],bacmodelIV[2],lwd=2,lty=1,col="gray10")
  abline(bacmodelIV[1]+bacmodelIV[3],
         bacmodelIV[2]+bacmodelIV[5],lwd=2,lty=1,col="gray50")
  abline(bacmodelIV[1]+bacmodelIV[4],
         bacmodelIV[2]+bacmodelIV[6],lwd=2,lty=1,col="gray70") 
  
  dev.off()
}

#Snedecor Most Probable Models and Groups
{
  # lgpancova=source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Sourceable Final LGP Functions\\lgpancova_logscale.R")[[1]]
  
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\snedecorresults.jpeg",
       width = 7, height = 3, units="in", res=150)
  
  layout(mat = matrix(c(1,1,1,2), nrow = 1, byrow = TRUE))
  
  bac.result=lgpancova(bacilli,"pre","post","drug")
  names(bac.result$`Model Probabilities`)=gsub("One","I",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Two","II",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Three","III",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Four","IV",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Five","V",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Six","VI",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Seven","VII",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("Eight","VIII",names(bac.result$`Model Probabilities`))
  
  names(bac.result$`Model Probabilities`)=gsub("1-2","1,2;3",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("1-3","1,3;2",names(bac.result$`Model Probabilities`))
  names(bac.result$`Model Probabilities`)=gsub("2-3","2,3;1",names(bac.result$`Model Probabilities`))
  
  names(bac.result$`Class Probabilities`)=gsub("Class1","I",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class2","II",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class3","III",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class4","IV",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class5","V",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class6","VI",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class7","VII",names(bac.result$`Class Probabilities`))
  names(bac.result$`Class Probabilities`)=gsub("Class8","VIII",names(bac.result$`Class Probabilities`))
  
  barplot(bac.result$`Model Probabilities`,las=2,ylim=c(0,1),
          main="Snedecor et. al (1967) 
Posterior Model Probabilities",
          cex.lab=1,cex.main=1,cex.names=1,ylab="Posterior Probability")
  
  barplot(bac.result$`Group Probabilities`,las=2,ylim=c(0,1),
          main="Snedecor et. al (1967) 
Posterior Scheme 
Probabilities",cex.main=1)
  
  dev.off()
}

#Flurry Data Plots Most Probable
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\flurryplot.jpeg",
       width = 7, height = 4, units="in", res=150)
  
  flurry=read.csv("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Dissertation Draft\\flurry.csv")
  flur.result=lgpancova(flurry,"film","strength","starch")
  
  flurrymod=lm(flurry$strength~flurry$film+as.factor(flurry$starch%in%c("canna","corn")))
  
  par(mfrow=c(1,2))
  plot(flurry$film,flurry$strength,pch=16,
       ylab="Breaking Strength (Grams)",
       xlab=expression(paste("Chip Thickness (",10^{-4}," inches)")),
       main="Class VII 1,2:3 (Heteroscedastic
Group-Contracted)",cex.lab=1, xlim=c(5,15),
       cex.main=1,cex.axis=1,col="white")
  points(flurry$film[flurry$starch=="canna"],flurry$strength[flurry$starch=="canna"],
         pch=17,col="gray70",
         cex=1)
  points(flurry$film[flurry$starch=="corn"],flurry$strength[flurry$starch=="corn"],
         pch=15,col="gray70",
         cex=1)
  points(flurry$film[flurry$starch=="potato"],flurry$strength[flurry$starch=="potato"],
         pch=8,col="gray10",
         cex=1)
  abline(flurrymod$coefficients[1],flurrymod$coefficients[2],
         col="gray70",lwd=2)
  abline(flurrymod$coefficients[1]+
           flurrymod$coefficients[3],flurrymod$coefficients[2],
         col="gray10",lwd=2)
  legend(x=5, y=1675,c("Canna","Corn","Potato"),
         col=c("gray70","gray70","gray70"),
         pch=c(17,15,8),cex=1)
  
  flurrymod8=coef(lm(flurry$strength~flurry$film+
                       as.factor(flurry$starch%in%c("canna","corn"))+
                       flurry$film*as.factor(flurry$starch%in%c("canna","corn"))))
  
  plot(flurry$film,flurry$strength,pch=16,
       ylab="Breaking Strength (Grams)",
       xlab=expression(paste("Chip Thickness (",10^{-4}," inches)")),
       main="Class VIII 1,2:3 (Heteroscedastic
Group-Interaction)",cex.lab=1,xlim=c(5,15),
       cex.main=1,cex.axis=1,col="white")
  points(flurry$film[flurry$starch=="canna"],flurry$strength[flurry$starch=="canna"],
         pch=17,col="gray70",
         cex=1)
  points(flurry$film[flurry$starch=="corn"],flurry$strength[flurry$starch=="corn"],
         pch=15,col="gray70",
         cex=1)
  points(flurry$film[flurry$starch=="potato"],flurry$strength[flurry$starch=="potato"],
         pch=8,col="gray10",
         cex=1)
  abline(flurrymod8[1]+flurrymod8[3],
         flurrymod8[2]+flurrymod8[4],
         col="gray70",lwd=2)
  abline(flurrymod8[1],
         flurrymod8[2],
         col="gray10",lwd=2)
  legend(x=5, y=1675,c("Canna","Corn","Potato"),
         col=c("gray70","gray70","gray10"),
         pch=c(17,15,8),cex=1)
  
  dev.off()
}

#Flurry results plots most probable
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\flurryprobsgp.jpeg",
       width = 7, height = 3, units="in", res=150)
  
  layout(mat = matrix(c(1,1,1,2,2), nrow = 1, byrow = TRUE))
  names(flur.result[[1]])=gsub("One","I",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Two","II",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Three","III",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Four","IV",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Five","V",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Six","VI",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Seven","VII",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("Eight","VIII",names(flur.result[[1]]))
  
  names(flur.result[[1]])=gsub("1-2","1,2;3",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("1-3","1,3;2",names(flur.result[[1]]))
  names(flur.result[[1]])=gsub("2-3","2,3;1",names(flur.result[[1]]))
  
  names(flur.result[[2]])=gsub("Class1","I",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class2","II",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class3","III",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class4","IV",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class5","V",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class6","VI",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class7","VII",names(flur.result[[2]]))
  names(flur.result[[2]])=gsub("Class8","VIII",names(flur.result[[2]]))
  
  
  layout(mat=matrix(c(1,1,1,1,2,2),nrow=1,byrow=TRUE))
  barplot(flur.result[[1]],las=2,ylim=c(0,1),
          main="Flurry (1939) Posterior Model Probabilities",
          ylab="Posterior Probability",cex.main=1,cex.names=1,
          cex.axis=1,cex.lab=1) 
  barplot(flur.result[[4]],las=2,ylim=c(0,1),
          main="Flurry (1939) Posterior
Grouping Scheme Probabilities",cex.main=1)
  dev.off()
}

#Two way plot Qiu (turkey plants)
source("C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\ACF subfolder\\CF R code\\CF sourceable\\Define R journal data sets.R")
RJ=list(C01,C02,C03,C04,C05,C06,C07,C08,C09,C10,C11,C12,C13,C14,C15,C16,C17,
        C18,C19,C20,C21,C22,C23,C24)
rm(C01,C02,C03,C04,C05,C06,C07,C08,C09,C10,C11,C12,C13,C14,C15,C16,C17,
   C18,C19,C20,C21,C22,C23,C24)

{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\cjejuni.jpeg",
       width = 7, height = 4, units="in", res=150)
  
  par(mfrow=c(1,2))
  rj15=maketall(RJ[[15]])
  plot(c(.5,5.5),c(min(rj15[,1]),max(rj15[,1])),pch=16,col="white",
       ylab="Proportion of Resistant Samples",
       xlab="Year",xaxt="n",main="Qiu (2013)",cex.main=1)
  axis(1,labels=2008:2012,at=1:5,las=2)
  lines(rj15[rj15[,2]==1,3],rj15[rj15[,2]==1,1],lty=2,lwd=2,col="gray10")
  lines(rj15[rj15[,2]==2,3],rj15[rj15[,2]==2,1],lwd=2,col="gray70")
  lines(rj15[rj15[,2]==3,3],rj15[rj15[,2]==3,1],lty=2,lwd=2,col="gray10")
  lines(rj15[rj15[,2]==4,3],rj15[rj15[,2]==4,1],lwd=2,col="gray70")
  legend(x="topleft",col=c("gray10","gray70","gray10","gray70"),
         legend=c("Plant 1","Plant 2","Plant 3","Plant 4"),
         lwd=c(2,2,2,2),lty=c(2,1,2,1),cex=.75)
  
  res15=lgptwoway(RJ[[15]])
  names(res15[[2]])[1]="I"
  barplot(res15[[2]],las=2,ylim=c(0,1),
          main="Qiu (2013) Posterior 
Model Probabilities",cex.main=1)
  dev.off()  
}

#Franck Dogs Plot
{
  jpeg(file="C:\\Users\\Tom Metzger\\Dropbox\\Tom Metzger BHA\\Technometrics Paper\\Plots\\Franck2013dogs.jpeg",
       width = 7, height = 4, units="in", res=150)
  par(mfrow=c(1,2))
  plot(c(0.6,2.5),c(min(RJ[[17]]),max(RJ[[17]])),col="white",
       ylab="Response",xlab="Categorical Predictor",
       main="Franck et. al. (2013)",
       xaxt="n",cex.lab=1,cex.axis=1,cex.main=1)
  lines(1:2,RJ[[17]][1,],lwd=2,col="gray10")
  lines(1:2,RJ[[17]][2,],lwd=2,col="gray10")
  lines(1:2,RJ[[17]][3,],lwd=2,col="gray70",lty=2)
  lines(1:2,RJ[[17]][4,],lwd=2,col="gray70",lty=2)
  lines(1:2,RJ[[17]][5,],lwd=2,col="gray10")
  lines(1:2,RJ[[17]][6,],lwd=2,col="gray70",lty=2)
  # legend(0.5,9.4,lwd=c(2,2,2,2,2,2),
  #        col=c("maroon","maroon","darkorange","darkorange","maroon","darkorange"),
  #        legend=c("1","2","3","4","5","6"),
  #        lty=c(2,2,1,1,2,1))
  axis(1,at=1:2,labels=c("1","2"),cex.axis=1)
  text(rep(.8,6),
       c(9.3278,9.5158,8.7835,8.6372,9.4581,8.7222),
       c("Dog 1","Dog 2","Dog 3",
         "Dog 4","Dog 5","Dog 6"),cex=1)
  
  dogres=lgptwoway(RJ[[17]])
  names(dogres[[2]])=gsub("One","I",names(dogres[[2]]))
  names(dogres[[2]])=gsub("Two","II",names(dogres[[2]]))
  names(dogres[[2]])=gsub("Three","III",names(dogres[[2]]))
  names(dogres[[2]])=gsub("Four","IV",names(dogres[[2]]))
  
  names(dogres[[2]])=gsub("1-2-5","1,2,5:3,4,6",names(dogres[[2]]))
  names(dogres[[2]])=gsub("3-6","1,2,4,5:3,6",names(dogres[[2]]))
  names(dogres[[2]])=gsub("1-2","1,2:3,4,5,6",names(dogres[[2]]))
  names(dogres[[2]])=gsub("1-5","1,5:2,3,4,6",names(dogres[[2]]))
  names(dogres[[2]])=gsub("Additive","I",names(dogres[[2]]))
  
  toplot=tail(sort(dogres[[2]]),6)
  
  par(mar=c(7,3,3,3))
  barplot(toplot,las=2,main="Franck (2013)
Most Probable Models",cex.main=1)
  dev.off()  
}




#No longer used: Franck Dogs


plot(c(-.5,7),c(30,90),col="white",
     ylab="Container Fill Weight (Grams)",xlab="Machine Filling Head",
     main="Ott and Snee (1973)",
     xaxt="n",cex.lab=1,cex.axis=1,cex.main=1)
lines(1:6,bottles[1,],lwd=2,col="gray70")
lines(1:6,bottles[2,],lwd=2,col="gray10")
lines(1:6,bottles[3,],lwd=2,col="gray10")
lines(1:6,bottles[4,],lwd=2,col="gray70")
lines(1:6,bottles[5,],lwd=2,col="gray10")
# legend(0.5,9.4,lwd=c(2,2,2,2,2,2),
#        col=c("gray70","gray70","gray10","gray10","gray70","gray10"),
#        legend=c("1","2","3","4","5","6"),
#        lty=c(2,2,1,1,2,1))
axis(1,at=1:6,labels=c("1","2","3","4","5","6"),cex.axis=1)
text(rep(.2,5),
     c(69,56,40,83,50),
     c("Time 1","Time 2","Time 3",
       "Time 4","Time 5"),cex=1)
legend("topright",pt.cex=2,legend=c("Group 1","Group 2"),
       pch=15,col=c("gray70","gray10"))
#Ott and Snee 1973

#Log of Flurry data
plot(flurry$film,log(flurry$strength),pch=16,
     ylab="Breaking Strength (Grams)",
     xlab=expression(paste("Chip Thickness (",10^{-4}," inches)")),
     main="Flurry (1939)",cex.lab=1,
     cex.main=1,cex.axis=1,col="white",
     xlim=c(5,15))
points(flurry$film[flurry$starch=="canna"],log(flurry$strength)[flurry$starch=="canna"],
       pch=17,col="gray70",
       cex=1.5)
points(flurry$film[flurry$starch=="corn"],log(flurry$strength)[flurry$starch=="corn"],
       pch=16,col="gray70",
       cex=1.5)
points(flurry$film[flurry$starch=="potato"],log(flurry$strength)[flurry$starch=="potato"],
       pch=8,col="gray10",
       cex=1.5)

flurrylog=flurry
flurrylog$strength=log(flurry$strength)

flurryres=lgpancova(flurry,"film","strength","starch")
flurryresxform=lgpancova(flurrylog,"film","strength","starch")

